Two-Loop $n$-Point Identical Helicity Amplitude for Gravity Minimally Coupled to a Chiral Fermion

Motivated by recent developments in the two-loop identical-helicity sector of gauge theory when the one-loop self-dual integrability anomaly of Bardeen and Cangemi, or the equivalent twistor-space version of Costello and Paquette, vanishes, we compute the two-loop four-point identical-helicity amplitude in gravity coupled to a single chiral fermion, for which the corresponding self-dual anomaly also vanishes. We show that the infrared-subtracted amplitude is purely rational and proportional to the identical-helicity tree amplitude of pure gravity with a single insertion of the operator $R^3$. Using this connection, we obtain a closed-form expression for the two-loop $n$-point identical-helicity amplitude in gravity minimally coupled to a fermion. We do so by first obtaining the corresponding identical-helicity gauge-theory tree amplitude with a single $F^3$ insertion using a chiral bootstrap. We then convert these $n$-point gauge theory amplitudes using Kawai-Lewellen-Tye to obtain gravity amplitudes with an $R^3$ insertion, which are necessarily equal to the desired two-loop identical helicity amplitudes of gravity coupled to a chiral fermion. As a nontrivial check, we explicitly verify crossing symmetry and the expected soft limits of our expressions through 13 points.

==> anc/Ampl_pppp_gravity_fermion.m <==
(* ::Package:: *)
(*

Ancillary file for "Two-Loop n-Point Identical Helicity Amplitude for Gravity Minimally Coupled to a Chiral Fermion"
by Zvi Bern, Calvin (Linhan) Chen, Enrico Herrmann, Anthony Morales,
Radu Roiban and Michael S. Ruf.

 
  CONVENTIONS
  -- e = (4-D)/2. 
  
  --  Ds is the graviton state-counting parameter; apply
    toHVScheme (Ds -> 4-2 e) BEFORE extracting the finite two-loop term.
    
  -- nF counts fermionic degrees of freedom: nF=2 for one Weyl fermion.  Df = 2 nF. Pure gravity is nF=0.
    
  -- Except for subtractionSTU, finiteAmplitude and softFactorNorm,
    kinematics are s=1, u=-1-t, -1<t<0, with mu2=1.
    subtractionSTU and finiteAmplitude retain general s,t,u with
    s+t+u=0 and mu2=1; softFactorNorm also retains general mu2.
    
    The physical branch is Log[-s] = Log[s]-I Pi. Hence at s=1 it is -I Pi.
 
  -- ampBare and termSoft/termGB/termGBGB/termR3 have the common spinor factor removed, but include their loop and kappa factors.  Multiply by SpinorFactor[pppp] for the corresponding full expression.

  -- subtraction and subtractionSTU have BOTH SpinorFactor[pppp] and
    loopFactor[2] removed. finiteAmplitude restores them at e=0.
 
  -- One-loop amplitudes and the one-loop GB insertion are stored through
    O(e); bare two-loop amplitudes and IR terms through O(e^0), including
    poles. Exact exponential prefactors do not supply missing higher
    epsilon coefficients. The GB-GB insertion keeps exact Ds dependence.
    
  -- The finite Gauss-Bonnet coefficient is fixed to zero, following
    the paper's pure-pole prescription in Eq. (4.16). cR3Fin is the
    arbitrary finite R^3 counterterm coefficient in Eq. (4.17). 
  
  -- c4Psi is the four fermion coefficient in Eq. (2.1).
 
  -- The file's nF is the paper's N_f = 2 n_(1/2).
    The paper factors 1/e out of the GB and R^3 counterterm Lagrangians:
    this file's cGB and cR3 therefore correspond to the paper's c_GB/e
    and c_R3/e.

  USAGE (in a fresh Wolfram Language session)
    Get["/full_path/Ampl_pppp_gravity_fermion.m"];
    subtraction[2, pppp]                  (* general gravity+fermion result *)
    subtractionSTU[2, pppp] /. nF -> 2   (* logarithms cancel *)
    ampBare[2, pppp, gr]                 (* bare pure-gravity two-loop term *)
    finiteAmplitude[2, pppp]             (* full finite four-point result *)
    rebuildRemainder[]                   (* independently assemble all terms *)

  Definitions live in context PPPP` to avoid clearing unrelated symbols.
  Loading is silent and does not run the optional reconstruction.
*)

BeginPackage["PPPP`"];

pppp::usage = "pppp is the all-plus helicity list {p,p,p,p}.";
ampBare::usage = "ampBare[L,pppp,gr|f|total] gives a spinor-stripped amplitude including its loop factor.";
SpinorFactor::usage = "SpinorFactor[pppp] is I ([12][34]/(<12><34>))^2, with sb and ab the square and angle brackets.";
loopFactor::usage = "loopFactor[L] is the notebook's loop normalization for L=1,2.";
termSoft::usage = "termSoft[a,pppp,gr|f|total] is soft times one-loop; termSoft[b,pppp,gr] is half soft squared times tree (zero).";
termGB::usage = "termGB[1,pppp] is the one-loop Gauss-Bonnet insertion including cGB, through O(e).";
termGBGB::usage = "termGBGB[0,pppp] is the tree double Gauss-Bonnet insertion including cGB^2.";
termR3::usage = "termR3[0,pppp] is the R^3 tree counterterm including cR3 in two-loop normalization.";
softFactorNorm::usage = "softFactorNorm is the unexpanded soft factor at general s,t,u and mu2; use s+t+u=0 before expanding.";
toHVScheme::usage = "toHVScheme sets Ds -> 4-2 e.";
counterTermCoefRep::usage = "counterTermCoefRep inserts scalar-free UV poles, fixes the finite Gauss-Bonnet coefficient to zero, and retains the arbitrary finite R^3 coefficient cR3Fin.";
subtraction0::usage = "subtraction0[2,pppp] assembles bare minus IR plus UV counterterm insertions, divided by loopFactor[2].";
subtraction::usage = "subtraction[2,pppp] is the finite HV remainder at s=1,u=-1-t, divided by the spinor and two-loop factors.";
subtractionSTU::usage = "subtractionSTU[2,pppp] is the same finite remainder in symmetric s,t,u form, with s+t+u=0 and the physical logarithmic branch.";
finiteAmplitude::usage = "finiteAmplitude[2,pppp] restores the spinor factor and e=0 two-loop normalization to subtractionSTU.";
rebuildRemainder::usage = "rebuildRemainder[] computes the Laurent expansion through e^0 of the scalar-free assembled terms in the HV scheme.";

pppp = {p,p,p,p};
(* Paper Eq. (2.6): SpinorFactor is I times T^2. *)

SpinorFactor[pppp] = I sb[1,2]^2 sb[3,4]^2/(ab[1,2]^2 ab[3,4]^2);

(* Paper Eq. (2.3): loopFactor[1] = (kappa/2)^4 L^(1)(e). *)

loopFactor[1] = 2^(-8+2 e) Exp[-EulerGamma e] kappa^4 Pi^(-2+e);

(* Paper Eq. (2.3): loopFactor[2] = (kappa/2)^6 L^(2)(e). *)
loopFactor[2] = 2^(-14+4 e) Exp[-2 EulerGamma e] kappa^6 Pi^(-4+2 e);

(* Paper Eq. (4.9): the exact soft factor  G_4, with mu2=mu^2. Its finite part is retained in the IR subtraction. *)

softFactorNorm = (kappa/2)^2 Exp[-EulerGamma e]/(4 Pi)^(2-e) *
  2 mu2/e^2 ((-s/mu2)^(1-e)+(-t/mu2)^(1-e)+(-u/mu2)^(1-e));
  
(* Paper Sec. IV A 1 (HV prescription): Ds=D=4-2 e; this prescription
   has no separate numbered equation. Apply before finite extraction. *)
toHVScheme = {Ds -> 4-2 e};

counterTermCoefRep = {
(* Paper Eqs. (4.16) and (2.2): file cGB = paper c_GB/e. *)
  cGB -> (53/90+7 nF/2880)/e,
(* Paper Eq. (4.17): file cR3 = paper c_R3/e,   including the same finite cR3Fin. *)
  cR3 -> (209/1440+19 nF/11520)/e+cR3Fin
};

(* TREE AND BARE LOOP AMPLITUDES.
   Normalization is already included; do not multiply by loopFactor again. *)
(* Paper Eq. (2.4), n=4: the Einstein
   all-plus tree amplitude vanishes. *)

ampBare[0,pppp,gr] = 0;

(* Paper Eq. (2.4), n=4: there is no fermion-loop contribution at tree order with only external gravitons. *)

ampBare[0,pppp,f] = 0;

(* Paper Eq. (2.4), n=4: the full all-plus tree amplitude is zero. *)

ampBare[0,pppp,total] = 0;

(* Pure-gravity part of paper Eqs. (2.5) and (4.5): the e^0 term at Ds=4 agrees with N_b=2,N_f=0 after restoring SpinorFactor. The O(e) and general-Ds terms are ancillary data, not printed in those equations. *)

ampBare[1,{p,p,p,p},gr] = (4^(-6 + e)*kappa^4*Pi^(-2 + e)*(-105*(-3 + Ds)*Ds*(1 + t + t^2) +  (Ds*e*(-45*(-3 + Ds)*Pi^2*t^7*(1 + t)^7 - (-3 + Ds)*t^2*(1 + t)^2*(1 + t + t^2)*(45 + 135*t + 277*t^2 + 329*t^3 + 277*t^4 + 135*t^5 + 45*t^6) -  45*(-3 + Ds)*t^8*(7 + 21*t + 35*t^2 + 35*t^3 + 21*t^4 + 7*t^5 + t^6)*Log[-t]^2 + 15*(-3 + Ds)*t*(1 + t)^8*(6 - 9*t + 11*t^2 - 9*t^3 + 6*t^4)*Log[1 + t] - 45*(-3 + Ds)*(1 + t)^8*(1 - t + t^2 - t^3 + t^4 - t^5 + t^6)*Log[1 + t]^2 + 15*(3 - Ds)*t^7*(1 + t)*Log[-t]* (t*(41 + 82*t + 74*t^2 + 33*t^3 + 6*t^4) - 6*(1 + t)^6*Log[1 + t]) - (15*I)*(3 - Ds)*Pi*(t*(1 + t)*(6 + 33*t + 74*t^2 + 82*t^3 + 41*t^4) + 6*t^7*Log[-t] - 6*(1 + t)^7*Log[1 + t])))/(t^4*(1 + t)^4)))/(1575*E^(e*EulerGamma));

(* Fermionic part of paper Eqs. (2.5) and (4.5), after restoring SpinorFactor;  nF=N_f. Only the e^0 term is printed; the O(e) term is ancillary data. *)
   
ampBare[1,{p,p,p,p},f] = (2^(-11 + 2*e)*kappa^4*Pi^(-2 + e)*(105*nF*(1 + t + t^2) +    (e*nF*(45*Pi^2*t^7*(1 + t)^7 + t^2*(1 + t)^2*(1 + t + t^2)*(45 + 135*t + 277*t^2 + 329*t^3 + 277*t^4 + 135*t^5 + 45*t^6) + 45*t^8*(7 + 21*t + 35*t^2 + 35*t^3 + 21*t^4 + 7*t^5 + t^6)*Log[-t]^2 - 15*t*(1 + t)^8*(6 - 9*t + 11*t^2 - 9*t^3 + 6*t^4)*Log[1 + t] + 45*(1 + t)^8*(1 - t + t^2 - t^3 + t^4 - t^5 + t^6)*Log[1 + t]^2 + 15*t^7*(1 + t)*Log[-t]*(t*(41 + 82*t + 74*t^2 + 33*t^3 + 6*t^4) - 6*(1 + t)^6*Log[1 + t]) - (15*I)*Pi*(t*(1 + t)*(6 + 33*t + 74*t^2 + 82*t^3 + 41*t^4) + 6*t^7*Log[-t] - 6*(1 + t)^7*Log[1 + t])))/(t^4*(1 + t)^4)))/ (1575*E^(e*EulerGamma))

(* Pure-gravity part of paper Eq. (4.6): the
   1/e coefficient at Ds=4 agrees at N_f=0 after restoring SpinorFactor.   The complete finite part here is ancillary data, not printed there. *)
   
ampBare[2,{p,p,p,p},gr]=-1/70875*(4^(-11 + 2*e)*kappa^6*Pi^(-4 + 2*e)*(21*(10692000 - 4992390*Ds + 408513*Ds^2 - 26212*Ds^3 + 417*Ds^4)*e*t^5*(1 + t)^5 - (64800*I)*(-3 + Ds)*Ds*e*Pi^3*t^7*(1 + t)^7 + 64800*(-3 + Ds)*Ds*e*t^9*(7 + 21*t + 35*t^2 + 35*t^3 + 21*t^4 + 7*t^5 + t^6)*Log[-t]^3 - 80*(3 - Ds)*e*t^2*(1 + t)^3*(113400*t^2*(1 + t)^4 + 441*Ds^2*t^2*(1 + t)^4 - 7*Ds^3*t^2*(1 + t)^4 - 9*Ds*(90 + 360*t + 2209*t^2 + 6032*t^3 + 8276*t^4 + 6032*t^5 + 2209*t^6 + 360*t^7 + 90*t^8))*Log[1 + t] + 10800*(-3 + Ds)*Ds*e*t*(1 + t)^5*(12 + 30*t + 22*t^2 + 17*t^3 + 19*t^4 + 17*t^5 + 22*t^6 + 30*t^7 + 12*t^8)*Log[1 + t]^2 - 64800*(-3 + Ds)*Ds*e*(1 + t)^9*(1 - t + t^2 - t^3 + t^4 - t^5 + t^6)*Log[1 + t]^3 + 840*t^4*(1 + t)^4*((48600 - 18765*Ds + 1044*Ds^2 - 66*Ds^3 + Ds^4)*t*(1 + t) - (180*I)*(-3 + Ds)*Ds*Pi*(1 + t + t^2) + 180*(-3 + Ds)*Ds*t*(1 + t + t^2)*Log[-t] - 180*(-3 + Ds)*Ds*(1 + t)*(1 + t + t^2)*Log[1 + t]) + 10800*(3 - Ds)*Ds*e*t^5*(1 + t)*Log[-t]^2*(7 + 28*t + 49*t^2 + 49*t^3 - 54*t^4 - 157*t^5 - 148*t^6 - 66*t^7 - 12*t^8 + 6*t^3*(9 + 33*t + 65*t^2 + 75*t^3 + 51*t^4 + 19*t^5 + 3*t^6)*Log[1 + t]) + 10800*(3 - Ds)*Ds*e*Pi^2*(t*(1 + t)*(12 + 66*t + 148*t^2 + 157*t^3 + 54*t^4 - 49*t^5 - 49*t^6 - 28*t^7 - 7*t^8) - 6*t^7*(-2 + t + 7*t^2 + 21*t^3 + 35*t^4 + 35*t^5 + 21*t^6 + 7*t^7 + t^8)*Log[-t] + 6*(1 + t)^7*(-2 + t^7 + t^8)*Log[1 + t]) + 80*(3 - Ds)*e*t*(1 + t)^2*Log[-t]*(113400*t^6*(1 + t)^2 + 441*Ds^2*t^6*(1 + t)^2 - 7*Ds^3*t^6*(1 + t)^2 - 9*Ds*t^2*(90 + 360*t + 1544*t^2 + 3372*t^3 + 4951*t^4 + 4702*t^5 + 2209*t^6 + 360*t^7 + 90*t^8) + 270*Ds*t*(6 + 27*t + 47*t^2 + 42*t^3 + 27*t^4 + 22*t^5 + 68*t^6 + 124*t^7 + 121*t^8 + 60*t^9 + 12*t^10)*Log[1 + t] - 810*Ds*(1 + t)^6*(1 - t + t^2 - t^3 + t^4 - t^5 + 3*t^6)*Log[1 + t]^2) - (80*I)*(3 - Ds)*e*Pi*(113400*t^4*(1 + t)^4 + 441*Ds^2*t^4*(1 + t)^4 - 7*Ds^3*t^4*(1 + t)^4 - 9*Ds*t^2*(1 + t)^2*(90 + 360*t + 2209*t^2 + 4702*t^3 + 4951*t^4 + 3372*t^5 + 1544*t^6 + 360*t^7 + 90*t^8) - 810*Ds*t^8*(9 + 21*t + 35*t^2 + 35*t^3 + 21*t^4 + 7*t^5 + t^6)*Log[-t]^2 + 270*Ds*t*(1 + t)^2*(12 + 60*t + 121*t^2 + 124*t^3 + 68*t^4 + 22*t^5 + 27*t^6 + 42*t^7 + 47*t^8 + 27*t^9 + 6*t^10)*Log[1 + t] - 810*Ds*(1 + t)^5*(3 + 8*t + 7*t^2 + 2*t^3 + t^7 + 2*t^8 + t^9)*Log[1 + t]^2 - 270*Ds*t*(1 + t)*Log[-t]*(t*(6 + 33*t + 74*t^2 + 82*t^3 + 41*t^4 + 41*t^6 + 82*t^7 + 74*t^8 + 33*t^9 + 6*t^10) - 6*(1 + 6*t + 15*t^2 + 20*t^3 + 15*t^4 + 6*t^5 + 3*t^6 + 6*t^7 + 15*t^8 + 20*t^9 + 15*t^10 + 6*t^11 + t^12)*Log[1 + t]))))/(e*E^(2*e*EulerGamma)*t^4*(1 + t)^4);


(* Fermionic contribution to paper Eq. (4.6):
   at Ds=4, its 1/e coefficient is the full printed coefficient minus its
   N_f=0 value, after restoring SpinorFactor. Finite terms are ancillary
   data. The finite c4Psi term uses Eq. (2.1) and has no pole. *)
   
ampBare[2,{p,p,p,p},f]=(2^(-23 + 4*e)*kappa^6*nF*Pi^(-4 + 2*e)*(20412000*c4Psi*e*nF*t^5*(1 + t)^5 - 21*(280*(-33 + Ds)*Ds + 2*Ds*(-21736 + 677*Ds)*e + 1081*e*nF + 5*(39240 + 212046*e + 49*nF))*t^5*(1 + t)^5 - (259200*I)*e*Pi^3*t^7*(1 + t)^7 - 43200*e*Pi^2*t*(1 + t)*(12 - t*(1 + t)*(-66 + t*(1 + t)*(-82 + 7*t*(1 + t)*(1 + t + t^2)))) - (10*I)*Pi*t^2*(1 + t)^2*(60480*t^2*(1 + t)^2*(1 + t + t^2) + e*(25920 + t*(1 + t)*(103680 + t*(1 + t)*(-392*(-33 + Ds)*Ds - 343*nF + 72*(921 + 8*t*(1 + t)*(502 + 45*t*(1 + t))))))) + 259200*e*t^9*(7 + t*(21 + t*(35 + t*(35 + t*(21 + t*(7 + t))))))*Log[-t]^3 - 10*(1 + t)^2*(60480*t^4*(1 + t)^3*(1 + t + t^2) + 25920*e*Pi^2*(1 + t)^5*(-2 + t^7 + t^8) + e*t^2*(1 + t)*(25920 - t*(1 + t)*(-103680 + t*(1 + t)*(-12936*Ds*(1 + t)^2 + 392*Ds^2*(1 + t)^2 + 343*nF*(1 + t)^2 - 72*(921 + t*(-3614 + 3*t*(187 + 120*t*(2 + t))))))) - (8640*I)*e*Pi*t*(12 + t*(60 + t*(121 + t*(124 + t*(68 + t*(2 + t)*(11 + t*(1 + t)*(8 + 9*t + 6*t^2))))))))*Log[1 + t] - 43200*e*(1 + t)^4*((6*I)*Pi*(1 + t)^4*(3 + (-1 + t)*t*(1 + (-1 + t)*t)*(1 + t + t^2)) - t*(1 + t)*(12 + t*(30 + t*(22 + t*(17 + t*(19 + t*(17 + 2*t*(11 + 3*t*(5 + 2*t)))))))))*Log[1 + t]^2 - 259200*e*(1 + t)^9*(1 + (-1 + t)*t*(1 + (-1 + t)*t)*(1 + t + t^2))*Log[1 + t]^3 - (43200*I)*e*t^4*Log[-t]^2*(6*Pi*t^4*(9 + t*(21 + t*(35 + t*(35 + t*(21 + t*(7 + t)))))) -  I*t*(1 + t)*(7 - t*(-28 + t*(-49 + t*(-49 + t*(54 + t*(157 + 2*t*(74 + 33*t + 6*t^2))))))) - (6*I)*t^4*(1 + t)*(9 + t*(33 + t*(65 + t*(75 + t*(51 + t*(19 + 3*t))))))*Log[1 + t]) + 10*t*Log[-t]*(60480*t^4*(1 + t)^4*(1 + t + t^2) - 25920*e*Pi^2*t^6*(2 + t)*(1 - t - t^2*(1 + t)*(1 + t + t^2)*(3 + t*(3 + t))) + e*t^2*(1 + t)^2*(25920 + t*(1 + t)*(103680 + t*(1 + t)*(340992 + t*(289152 + t*(40392 - 392*(-33 + Ds)*Ds - 343*nF + 25920*t*(2 + t)))))) - (8640*I)*e*Pi*t*(1 + t)*(6 + t*(33 + t*(74 + t*(82 + 41*t + t^3*(41 + t*(82 + t*(74 + 33*t + 6*t^2))))))) + (8640*I)*e*(1 + t)*(6*Pi*(1 + t*(1 + t)*(6 + t*(1 + t)*(9 + t*(1 + t)*(2 + t^3*(1 + t)^3)))) + I*t*(1 + t)*(6 + t*(1 + t)*(27 + t*(1 + t)*(20 + t*(1 + t)*(2 + t*(1 + t)*(1 + 12*t*(1 + t)))))))*Log[1 + t] + 25920*e*(1 + t)^8*(1 + t*(-1 + t - t^2 + t^3 - t^4 + 3*t^5))*Log[1 + t]^2)))/(70875*e*E^(2*e*EulerGamma)*t^4*(1 + t)^4);


(* Paper Eqs. (2.5) and (4.5): the total leading one-loop amplitude after
   restoring SpinorFactor and taking Ds=4. Additional O(e) data are retained. *)
   
ampBare[1,pppp,total] = ampBare[1,pppp,gr]+ampBare[1,pppp,f];

(* Paper Eq. (4.6): its total 1/e coefficient
   agrees after restoring SpinorFactor and taking Ds=4. The full finite
   part supplied here is ancillary data. *)
   
ampBare[2,pppp,total] = ampBare[2,pppp,gr]+ampBare[2,pppp,f];

(* INFRARED TERMS, through the finite coefficient. *)

(* Gravity contribution to paper Eq. (4.11), G_4 M_4^(1), using
   Eq. (4.9), through e^0 and with
   SpinorFactor removed. It is subtracted in Eq. (4.10). *)
termSoft[a,{p,p,p,p},gr]= (4^(-9 + 2*e)*Ds*kappa^6*Pi^(-4 + 2*e)*((90*I)*(-3 + Ds)*e*Pi^3*t^7*(1 + t)^7 - (2*I)*(3 - Ds)*e*Pi*t^2*(1 + t)^2*(1 + t + t^2)*(45 + t*(1 + t)*(135 + t*(1 + t)*(142 + 45*t*(1 + t)))) - 15*(3 - Ds)*e*Pi^2*t*(1 + t)*(12 - t*(1 + t)*(-66 + t*(1 + t)*(-82 + 7*t*(1 + t)*(1 + t + t^2)))) + 90*(3 - Ds)*e*t^9*(7 + t*(21 + t*(35 + t*(35 + t*(21 + t*(7 + t))))))*Log[-t]^3 + 2*(3 - Ds)*e*(1 + t)^2*(-45*Pi^2*(1 + t)^5*(-2 + t^7 + t^8) - t^2*(1 + t)*(1 + t + t^2)*(45 + t*(1 + t)*(135 + t*(1 + t)*(142 + 45*t*(1 + t)))) + (15*I)*Pi*t*(12 + t*(60 + t*(121 + t*(124 + t*(68 + t*(2 + t)*(11 + t*(1 + t)*(8 + 9*t + 6*t^2))))))))*Log[1 + t] - 15*(3 - Ds)*e*(1 + t)^4*((6*I)*Pi*(1 + t)^4*(3 + (-1 + t)*t*(1 + (-1 + t)*t)*(1 + t + t^2)) - t*(1 + t)*(7*t^3*(1 + t + t^2) + 2*(1 + t)^4*(6 + t*(-9 + t*(11 - 9*t + 6*t^2)))))*Log[1 + t]^2 - 90*(3 - Ds)*e*(1 + t)^9*(1 + (-1 + t)*t*(1 + (-1 + t)*t)*(1 + t + t^2))*Log[1 + t]^3 + 210*(-3 + Ds)*t^4*(1 + t)^4*(1 + t + t^2)*(I*Pi - t*Log[-t] + (1 + t)*Log[1 + t]) - 15*(3 - Ds)*e*t^4*Log[-t]^2*(t*(1 + t)*(7*(1 + t)^3*(1 + t + t^2) - 2*t^4*(41 + t*(82 + t*(74 + 33*t + 6*t^2)))) + (6*I)*Pi*t^4*(9 + t*(21 + t*(35 + t*(35 + t*(21 + t*(7 + t)))))) + 6*t^4*(1 + t)*(9 + t*(33 + t*(65 + t*(75 + t*(51 + t*(19 + 3*t))))))*Log[1 + t]) - 2*(3 - Ds)*e*t*Log[-t]*(45*Pi^2*t^6*(2 - t*(1 + t)^7) - t^2*(1 + t)^2*(1 + t + t^2)*(45 + t*(1 + t)*(135 + t*(1 + t)*(142 + 45*t*(1 + t)))) + (15*I)*Pi*t*(1 + t)*(6 + t*(33 + t*(74 + t*(82 + 41*t + t^3*(41 + t*(82 + t*(74 + 33*t + 6*t^2))))))) - (15*I)*(6*Pi*(t^6*(1 + t) + (1 + t)^7 + t^6*(1 + t)^7) + I*t*(1 + t)^2*(6 + t*(1 + t)*(27 + t*(1 + t)*(20 + t*(1 + t)*(2 + t*(1 + t)*(1 + 12*t*(1 + t)))))))*Log[1 + t] - 45*(1 + t)^8*(1 + t*(-1 + t - t^2 + t^3 - t^4 + 3*t^5))*Log[1 + t]^2)))/(1575*e*E^(2*e*EulerGamma)*t^4*(1 + t)^4);

(* Fermion contribution to paper Eq. (4.11), G_4 M_4^(1), using
   Eq. (4.9), through e^0 and with
   SpinorFactor removed. It is subtracted in Eq. (4.10). *)
termSoft[a,{p,p,p,p},f]=(2^(-17 + 4*e)*kappa^6*nF*Pi^(-4 + 2*e)*((-90*I)*e*Pi^3*t^7*(1 + t)^7 - (2*I)*e*Pi*t^2*(1 + t)^2*(1 + t + t^2)*(45 + t*(1 + t)*(135 + t*(1 + t)*(142 + 45*t*(1 + t)))) - 15*e*Pi^2*t*(1 + t)*(12 - t*(1 + t)*(-66 + t*(1 + t)*(-82 + 7*t*(1 + t)*(1 + t + t^2)))) + 90*e*t^9*(7 + t*(21 + t*(35 + t*(35 + t*(21 + t*(7 + t))))))*Log[-t]^3 + 2*e*(1 + t)^2*(-45*Pi^2*(1 + t)^5*(-2 + t^7 + t^8) - t^2*(1 + t)*(1 + t + t^2)*(45 + t*(1 + t)*(135 + t*(1 + t)*(142 + 45*t*(1 + t)))) + (15*I)*Pi*t*(12 + t*(60 + t*(121 + t*(124 + t*(68 + t*(2 + t)*(11 + t*(1 + t)*(8 + 9*t + 6*t^2))))))))*Log[1 + t] - 15*e*(1 + t)^4*((6*I)*Pi*(1 + t)^4*(3 + (-1 + t)*t*(1 + (-1 + t)*t)*(1 + t + t^2)) - t*(1 + t)*(12 + t*(30 + t*(22 + t*(17 + t*(19 + t*(17 + 2*t*(11 + 3*t*(5 + 2*t)))))))))*Log[1 + t]^2 - 90*e*(1 + t)^9*(1 + (-1 + t)*t*(1 + (-1 + t)*t)*(1 + t + t^2))*Log[1 + t]^3 - 210*t^4*(1 + t)^4*(1 + t + t^2)*(I*Pi - t*Log[-t] + (1 + t)*Log[1 + t]) - 15*e*t^4*Log[-t]^2*(t*(1 + t)*(7*(1 + t)^3*(1 + t + t^2) - 2*t^4*(41 + t*(82 + t*(74 + 33*t + 6*t^2)))) + (6*I)*Pi*t^4*(9 + t*(21 + t*(35 + t*(35 + t*(21 + t*(7 + t)))))) + 6*t^4*(1 + t)*(9 + t*(33 + t*(65 + t*(75 + t*(51 + t*(19 + 3*t))))))*Log[1 + t]) - 2*e*t*Log[-t]*(45*Pi^2*t^6*(2 - t*(1 + t)^7) - t^2*(1 + t)^2*(1 + t + t^2)*(45 + t*(1 + t)*(135 + t*(1 + t)*(142 + 45*t*(1 + t)))) + (15*I)*Pi*t*(1 + t)*(6 + t*(33 + t*(74 + t*(82 + 41*t + t^3*(41 + t*(82 + t*(74 + 33*t + 6*t^2))))))) - (15*I)*(6*Pi*(t^6*(1 + t) + (1 + t)^7 + t^6*(1 + t)^7) + I*t*(1 + t)^2*(6 + t*(1 + t)*(27 + t*(1 + t)*(20 + t*(1 + t)*(2 + t*(1 + t)*(1 + 12*t*(1 + t)))))))*Log[1 + t] - 45*(1 + t)^8*(1 + t*(-1 + t - t^2 + t^3 - t^4 + 3*t^5))*Log[1 + t]^2)))/(1575*e*E^(2*e*EulerGamma)*t^4*(1 + t)^4);


(* Paper Eq. (4.11): full G_4 M_4^(1), through e^0 with SpinorFactor
   removed, including the finite IR subtraction specified in Eq. (4.9). *)
   
termSoft[a,pppp,total] = termSoft[a,pppp,gr]+termSoft[a,pppp,f];

(* The (1/2) G_4^2 M_4^(0) term from paper Eq. (4.8) 
   vanishes by Eq. (2.4); hence it is absent
   from the simplified Eq. (4.10). *)
   
termSoft[b,pppp,gr] = 0;

(* UV INSERTIONS. *)
(* Paper Eq. (4.18), with SpinorFactor removed and
   file cGB=paper c_GB/e. The displayed leading coefficient agrees
   in HV; the O(e) insertion coefficient needed for the finite remainder is included here as ancillary data. *)

termGB[1,pppp] = loopFactor[2] cGB ( e (Ds (204+4 (-20+Ds) Ds+7 nF)-14 nF)/(180 (Ds-2)) * (-I Pi+t^3 Log[-t]-(1+t)^3 Log[1+t])
  + t (1+t)/(600 (Ds-2)) * (-80 Ds^2 (10+21 e)+Ds^3 (40+76 e)-2 (70+173 e) nF +10 Ds (204+7 nF)+Ds e (4356+173 nF))
);

(* Paper Eq. (4.19): with Ds=4-2e and stu=-t(1+t),
   this is loopFactor[2] times 24 cGB^2 e/(1-e) stu. Restore SpinorFactor and use file cGB=paper c_GB/e. *)
   
termGBGB[0,pppp] = loopFactor[2] 24 cGB^2 (Ds-4)/(Ds-2) t (1+t);

(* Paper Eq. (4.20): -60 cR3 stu times loopFactor[2], with SpinorFactor removed and file cR3=paper c_R3/e. *)

termR3[0,pppp] = loopFactor[2] 60 cR3 t (1+t);

(* Paper Eq. (4.1), divided by SpinorFactor
   and loopFactor[2]: bare minus IR plus single-GB, double-GB and R3
   insertions. The finite coefficient is extracted by rebuildRemainder. *)
   
subtraction0[2,pppp] := (ampBare[2,pppp,total] -termSoft[a,pppp,total]+termSoft[b,pppp,gr] + termGB[1,pppp]+termGBGB[0,pppp]+termR3[0,pppp])/loopFactor[2];

(* Finite e^0 coefficient of paper Eq. (4.1) in HV, using Eqs. (4.16) and (4.17). The result matches Eq. (4.27), with SpinorFactor and loopFactor[2] removed and s=mu2=1, u=-1-t. *)
   
rebuildRemainder[] := With[{
  rebuilt = Collect[
    Normal[Series[subtraction0[2,pppp] /. counterTermCoefRep /. toHVScheme, {e,0,0}]], {e,Log[-t],Log[1+t]}, Simplify]},  Collect[Expand[rebuilt /. Log[4] -> 2 Log[2]], {e,Log[-t],Log[1+t]}, Factor]];

(* FINITE REMAINDER: Paper Eq. (4.27): general renormalized four-point amplitude, divided by SpinorFactor and loopFactor[2], at s=mu2=1, u=-1-t with the physical branch Log[-s]=-I Pi. 
   *)
   
subtraction[2,pppp] = ( -t (1+t) ((1881872+150718 nF+23 nF^2)/345600 - 60 cR3Fin-9 nF^2 c4Psi/16) +(nF-2)/120 (-I Pi (1+6 t+6 t^2) +t (6+6 t+t^2) Log[-t]-(1+t) (1-4 t+t^2) Log[1+t]) );

(* Paper Eq. (4.27): the same finite amplitude in symmetric s,t,u form, with SpinorFactor and loopFactor[2] removed and mu2=1.  Its general-scale logarithms are Log[-s/mu2], etc. *)

subtractionSTU[2,pppp] = (  s t u ((1881872+150718 nF+23 nF^2)/345600 - 60 cR3Fin-9 nF^2 c4Psi/16) + (nF-2)/120 ( s (-2 s^2+3 t^2+3 u^2) Log[-s] + t (3 s^2-2 t^2+3 u^2) Log[-t] + u (3 s^2+3 t^2-2 u^2) Log[-u]) );

(* Paper Eq. (4.27), with normalization restored at e=0 and mu2=1. With nF=2, this is Eqs. (4.28) and (4.29). *)

finiteAmplitude[2,pppp] =  SpinorFactor[pppp] (loopFactor[2] /. e -> 0) subtractionSTU[2,pppp];


EndPackage[];

